Faddeev Random Phase Approximation applied to molecules

This Ph.D. thesis derives the equations of the Faddeev Random Phase Approximation (FRPA) and applies the method to a set of small atoms and molecules. The occurence of RPA instabilities in the dissociation limit is addressed in molecules and by the study of the Hubbard molecule as a test system with reduced dimensionality.

==> appendices/changes/changes.m <==
% Stability analysis of the iterative coupling scheme
clear;
close all;

% Parameters for plots
xMin=0;
xMax=pi;
yMin=1E-8;
yMax=1E2;
steps=1001;
lineWidth=2.5;
fontSize=24;
markerSize=10;
tickPosition=yMin/2;
theta=xMin:(xMax-xMin)/(steps-1):xMax;

% variable kappa
plotPrep;
g1=0;
g2=0;
g3=0;
g4=0;
tau=0.1;
N=100;
kappa_a=10;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_a,N,steps),'k-','LineWidth',lineWidth);
kappa_b=100;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_b,N,steps),'k--','LineWidth',lineWidth);
kappa_c=1000;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_c,N,steps),'k:','LineWidth',lineWidth);
l=legend(['\kappa=' num2str(kappa_a)],['\kappa=' num2str(kappa_b)],['\kappa=' num2str(kappa_c)]);
set(l,'Box','off');
plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','ErrorAmplificationKappa1NoDamping');

% variable kappa
plotPrep;
g1=0;
g2=0;
g3=0;
g4=0;
tau=0.001;
N=100;
kappa_a=10;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_a,N,steps),'k-','LineWidth',lineWidth);
kappa_b=100;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_b,N,steps),'k--','LineWidth',lineWidth);
kappa_c=1000;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_c,N,steps),'k:','LineWidth',lineWidth);
l=legend(['\kappa=' num2str(kappa_a)],['\kappa=' num2str(kappa_b)],['\kappa=' num2str(kappa_c)],'Location','SouthWest');
set(l,'Box','off');
plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','ErrorAmplificationKappa2NoDamping');

% variable tau
plotPrep;
g1=0;
g2=0;
g3=0;
g4=0;
kappa=1000;
N=100;
tau_a=0.001;
plot(theta,plotStab(g1,g2,g3,g4,tau_a,kappa,N,steps),'k-','LineWidth',lineWidth);
tau_b=0.01;
plot(theta,plotStab(g1,g2,g3,g4,tau_b,kappa,N,steps),'k--','LineWidth',lineWidth);
tau_c=0.1;
plot(theta,plotStab(g1,g2,g3,g4,tau_c,kappa,N,steps),'k:','LineWidth',lineWidth);
l=legend(['\tauN=' num2str(tau_a*N)],['\tauN=' num2str(tau_b*N)],['\tauN=' num2str(tau_c*N)],'Location','NorthEast');
set(l,'Box','off');
plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','ErrorAmplificationTau1NoDamping');

% variable tau
plotPrep;
g1=0;
g2=0;
g3=0;
g4=0;
kappa=10;
N=100;
tau_a=0.001;
plot(theta,plotStab(g1,g2,g3,g4,tau_a,kappa,N,steps),'k-','LineWidth',lineWidth);
tau_b=0.01;
plot(theta,plotStab(g1,g2,g3,g4,tau_b,kappa,N,steps),'k--','LineWidth',lineWidth);
tau_c=0.1;
plot(theta,plotStab(g1,g2,g3,g4,tau_c,kappa,N,steps),'k:','LineWidth',lineWidth);
l=legend(['\tauN=' num2str(tau_a*N)],['\tauN=' num2str(tau_b*N)],['\tauN=' num2str(tau_c*N)],'Location','SouthWest');
set(l,'Box','off');
plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','ErrorAmplificationTau2NoDamping');

% variable N
h=figure('WindowStyle','docked','PaperUnits','normalized','PaperPositionMode','manual','PaperPosition',[0.1 0.1 0.8 0.8],'PaperOrientation','landscape');
hold on;
xlabel('N','FontSize',fontSize);
ylabel('Number of unstable modes','FontSize',fontSize);
set(gca,'LineWidth',lineWidth,'FontSize',fontSize,'Box','on','XScale','log','YScale','log','XTick',[1 10 100 1000]);
ylim([0.9 100]);
g1=0;
g2=0;
g3=0;
g4=0;
Nmax=1000;
kappa_a=10;
tau_a=0.001;
plot(1:Nmax,plotEffN(g1,g2,g3,g4,tau_a,kappa_a,Nmax),'k-','LineWidth',lineWidth);
kappa_b=10;
tau_b=0.01;
plot(1:Nmax,plotEffN(g1,g2,g3,g4,tau_b,kappa_b,Nmax),'k--','LineWidth',lineWidth);
kappa_c=1000;
tau_c=0.001;
plot(1:Nmax,plotEffN(g1,g2,g3,g4,tau_c,kappa_c,Nmax),'k:','LineWidth',lineWidth);
l=legend(['\kappa=' num2str(kappa_a) '; \tau=' num2str(tau_a)],['\kappa=' num2str(kappa_b) '; \tau=' num2str(tau_b)],['\kappa=' num2str(kappa_c) '; \tau=' num2str(tau_c)],'Location','NorthWest');
set(l,'Box','off');
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','UnstableModesNNoDamping');

% variable tau
h=figure('WindowStyle','docked','PaperUnits','normalized','PaperPositionMode','manual','PaperPosition',[0.1 0.1 0.8 0.8],'PaperOrientation','landscape');
hold on;
xlabel('\tau','FontSize',fontSize);
ylabel('Number of unstable modes','FontSize',fontSize);
set(gca,'LineWidth',lineWidth,'FontSize',fontSize,'Box','on','XScale','log','YScale','log');
ylim([0.9 100]);
g1=0;
g2=0;
g3=0;
g4=0;
N=100;
Tmin=0.001;
Tstep=0.001;
Tmax=0.1;
kappa_a=10;
plot(Tmin:Tstep:Tmax,plotEffTau(g1,g2,g3,g4,kappa_a,N,Tmin,Tstep,Tmax),'k-','LineWidth',lineWidth);
kappa_b=100;
plot(Tmin:Tstep:Tmax,plotEffTau(g1,g2,g3,g4,kappa_b,N,Tmin,Tstep,Tmax),'k--','LineWidth',lineWidth);
kappa_c=1000;
plot(Tmin:Tstep:Tmax,plotEffTau(g1,g2,g3,g4,kappa_c,N,Tmin,Tstep,Tmax),'k:','LineWidth',lineWidth);
l=legend(['\kappa=' num2str(kappa_a)],['\kappa=' num2str(kappa_b)],['\kappa=' num2str(kappa_c)],'Location','NorthEast');
set(l,'Box','off');
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','UnstableModesTauNoDamping');

% variable kappa
h=figure('WindowStyle','docked','PaperUnits','normalized','PaperPositionMode','manual','PaperPosition',[0.1 0.1 0.8 0.8],'PaperOrientation','landscape');
hold on;
xlabel('\kappa','FontSize',fontSize);
ylabel('Number of unstable modes','FontSize',fontSize);
set(gca,'LineWidth',lineWidth,'FontSize',fontSize,'Box','on','XScale','log','YScale','log');
ylim([0.9 100]);
g1=0;
g2=0;
g3=0;
g4=0;
N=100;
Kmin=10;
Kstep=10;
Kmax=1000;
tau_a=0.001;
plot(Kmin:Kstep:Kmax,plotEffKappa(g1,g2,g3,g4,tau_a,N,Kmin,Kstep,Kmax),'k-','LineWidth',lineWidth);
tau_b=0.01;
plot(Kmin:Kstep:Kmax,plotEffKappa(g1,g2,g3,g4,tau_b,N,Kmin,Kstep,Kmax),'k--','LineWidth',lineWidth);
tau_c=0.1;
plot(Kmin:Kstep:Kmax,plotEffKappa(g1,g2,g3,g4,tau_c,N,Kmin,Kstep,Kmax),'k:','LineWidth',lineWidth);
l=legend(['\tau=' num2str(tau_a)],['\tau=' num2str(tau_b)],['\tau=' num2str(tau_c)],'Location','NorthEast');
set(l,'Box','off');
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','UnstableModesKappaNoDamping');

% variable kappa (g1=1)
plotPrep;
g1=1;
g2=0;
g3=0;
g4=0;
tau=0.01;
N=100;
kappa_a=10;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_a,N,steps),'k-','LineWidth',lineWidth);
kappa_b=100;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_b,N,steps),'k--','LineWidth',lineWidth);
kappa_c=1000;
plot(theta,plotStab(g1,g2,g3,g4,tau,kappa_c,N,steps),'k:','LineWidth',lineWidth);
l=legend(['\kappa=' num2str(kappa_a)],['\kappa=' num2str(kappa_b)],['\kappa=' num2str(kappa_c)]);
set(l,'Box','off');
plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','ErrorAmplificationGamma1NoDamping');

% variable tau (g1=1)
plotPrep;
g1=1;
g2=0;
g3=0;
g4=0;
kappa=100;
N=100;
tau_a=0.001;
plot(theta,plotStab(g1,g2,g3,g4,tau_a,kappa,N,steps),'k-','LineWidth',lineWidth);
tau_b=0.01;
plot(theta,plotStab(g1,g2,g3,g4,tau_b,kappa,N,steps),'k--','LineWidth',lineWidth);
tau_c=0.1;
plot(theta,plotStab(g1,g2,g3,g4,tau_c,kappa,N,steps),'k:','LineWidth',lineWidth);
l=legend(['\tauN=' num2str(tau_a*N)],['\tauN=' num2str(tau_b*N)],['\tauN=' num2str(tau_c*N)],'Location','NorthEast');
set(l,'Box','off');
plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','ErrorAmplificationGamma2NoDamping');

% variable tau (g1=1)
plotPrep;
g1=1;
g2=0;
g3=0;
g4=0;
N=100;
tau_a=10.0;
kappa_a=1/tau_a;
plot(theta,plotStab(g1,g2,g3,g4,tau_a,kappa_a,N,steps),'k-','LineWidth',lineWidth);
tau_b=1.0;
kappa_b=1/tau_b;
plot(theta,plotStab(g1,g2,g3,g4,tau_b,kappa_b,N,steps),'k--','LineWidth',lineWidth);
tau_c=0.1;
kappa_c=1/tau_c;
plot(theta,plotStab(g1,g2,g3,g4,tau_c,kappa_c,N,steps),'k:','LineWidth',lineWidth);
l=legend(['\kappa=1/\tau=' num2str(1.0/tau_a)],['\kappa=1/\tau=' num2str(1.0/tau_b)],['\kappa=1/\tau=' num2str(1.0/tau_c)],'Location','SouthWest');
set(l,'Box','off');
plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','ErrorAmplificationGammaKappaTau1NoDamping');

% variable g1, g2, g3 and g4
plotPrep;
g1=1;
g4=0;
tau=10;
kappa=1/tau;
N=100;
g2_a=0;
g3_a=0;
plot(theta,plotStab(g1,g2_a,g3_a,g4,tau,kappa,N,steps),'k-','LineWidth',lineWidth);
g2_b=1;
g3_b=0;
plot(theta,plotStab(g1,g2_b,g3_b,g4,tau,kappa,N,steps),'k--','LineWidth',lineWidth);
g2_c=0;
g3_c=1;
plot(theta,plotStab(g1,g2_c,g3_c,g4,tau,kappa,N,steps),'k:','LineWidth',lineWidth);
l=legend(['\gamma_2=' num2str(g2_a) '; \gamma_3=' num2str(g3_a)],['\gamma_2=' num2str(g2_b) '; \gamma_3=' num2str(g3_b)],['\gamma_2=' num2str(g2_c) '; \gamma_3=' num2str(g3_c)],'Location','SouthWest');
set(l,'Box','off');
plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(h,'-deps','-r2400 -zbuffer','ErrorAmplificationGammaKappaTau2NoDamping');

% variable tau
discretization{1}='EulerNewmark';
discretization{2}='Composite1';
discretization{3}='Composite2';
symbols(1)='o';
symbols(2)='d';
symbols(3)='s';
symbols(4)='v';
symbols(5)='^';
symbols(6)='x';
xMin = 10^-3;
xMax = 10^2;
yMin = 10^-6;
yMax = 10^1;
N=100;
fraction=[N 50 20 10 5 2];
steps=44;
factor=1.5;
a=0;
b=0;
E=300000.0;
h=0.001;
nu=0.4;
u0=0.1;
r0=0.005;
dx=0.0005;
rho_f=1000.0;
rho_s=1200.0;
beta=1.0/4.0;
delta=1.0/2.0;
sigma=[beta 1.0; (delta/2.0)^2 delta/2.0; ((1.0-delta)/(2.0-delta))^2 ((1.0-delta)/(2.0-delta))];
for k=1:length(discretization)
    f=figure('WindowStyle','docked','PaperUnits','normalized','PaperPositionMode','manual','PaperPosition',[0.1 0.1 0.8 0.8],'PaperOrientation','landscape');
    hold on;
    axis([xMin xMax yMin yMax]);
    xlabel('\tau N','FontSize',fontSize);
    ylabel('\mu','FontSize',fontSize);
    set(gca,'XTick',[10^-3 10^-2 10^-1 10^0 10^1 10^2],'YTick',[10^-6 10^-4 10^-2 10^0],'LineWidth',lineWidth,'FontSize',fontSize,'Box','on','XScale','log','YScale','log');
    for j=1:length(fraction)
        dt=0.000001;
        ell=N/fraction(j);
        theta=2*pi*ell/N;
        input=zeros(1,steps);
        output=zeros(1,steps);
        for i=1:steps
            dt=dt*factor;
            c0=sqrt(E*h/((1-nu^2)*2*r0*rho_f));
            A0=4*a*r0/(rho_s*c0^2*dx^4);
            B0=2*b*r0/(rho_s*c0^2*dx^2);
            C0=(E*h/((1-nu^2)*r0^2))*r0/(rho_s*c0^2);
            H0=h*r0/(c0^2*dt^2);
            M0=rho_f/rho_s;
            D0=dx/(dt*c0);
            U0=u0/c0;
            mu=plotMass(theta,sigma(k,:),A0,B0,C0,D0,H0,M0,U0);
            input(i)=dt*u0/dx;
            output(i)=mu;
        end;
        plot(input,output,['k' symbols(j) '-'],'LineWidth',lineWidth,'MarkerSize',markerSize);
    end;
    plot([0.1 0.1],[yMin yMax],'k:','LineWidth',lineWidth/2,'MarkerSize',markerSize);
    plot([1.0 1.0],[yMin yMax],'k:','LineWidth',lineWidth/2,'MarkerSize',markerSize);
    plot([xMin xMax],[1.0 1.0],'k:','LineWidth',lineWidth/2,'MarkerSize',markerSize);
    l=legend(['\vartheta = 2\pi/' num2str(fraction(1))],['\vartheta = 2\pi/' num2str(fraction(2))],['\vartheta = 2\pi/' num2str(fraction(3))],['\vartheta = 2\pi/' num2str(fraction(4))],['\vartheta = 2\pi/' num2str(fraction(5))],['\vartheta = 2\pi/' num2str(fraction(6))],'Location','Best');
    set(l,'Box','off');
    set(gca,'box','on','FontSize',fontSize);
    hold off;
    print(f,'-deps','-r2400 -zbuffer',['ErrorAmplificationTau' discretization{k} 'NoDamping']);
end;

% variable theta
points=1000;
dtheta=pi/points;
theta=dtheta:dtheta:pi;
plotstep=50;
dt1=0.00005;
dt2=0.0005;
dt3=0.005;
dt4=0.05;
xmin=0;
xMax=pi;
yMin=10^-6;
yMax=10^2;
tickPosition=yMin/2;
for k=1:length(discretization)
    dt=dt1;
    c0=sqrt(E*h/((1-nu^2)*2*r0*rho_f));
    A0=4*a*r0/(rho_s*c0^2*dx^4);
    B0=2*b*r0/(rho_s*c0^2*dx^2);
    C0=(E*h/((1-nu^2)*r0^2))*r0/(rho_s*c0^2);
    H0=h*r0/(c0^2*dt^2);
    M0=rho_f/rho_s;
    D0=dx/(dt*c0);
    U0=u0/c0;
    mu1=plotMass(theta,sigma(k,:),A0,B0,C0,D0,H0,M0,U0);
    dt=dt2;
    c0=sqrt(E*h/((1-nu^2)*2*r0*rho_f));
    A0=4*a*r0/(rho_s*c0^2*dx^4);
    B0=2*b*r0/(rho_s*c0^2*dx^2);
    C0=(E*h/((1-nu^2)*r0^2))*r0/(rho_s*c0^2);
    H0=h*r0/(c0^2*dt^2);
    M0=rho_f/rho_s;
    D0=dx/(dt*c0);
    U0=u0/c0;
    mu2=plotMass(theta,sigma(k,:),A0,B0,C0,D0,H0,M0,U0);
    dt=dt3;
    c0=sqrt(E*h/((1-nu^2)*2*r0*rho_f));
    A0=4*a*r0/(rho_s*c0^2*dx^4);
    B0=2*b*r0/(rho_s*c0^2*dx^2);
    C0=(E*h/((1-nu^2)*r0^2))*r0/(rho_s*c0^2);
    H0=h*r0/(c0^2*dt^2);
    M0=rho_f/rho_s;
    D0=dx/(dt*c0);
    U0=u0/c0;
    mu3=plotMass(theta,sigma(k,:),A0,B0,C0,D0,H0,M0,U0);
    dt=dt4;
    c0=sqrt(E*h/((1-nu^2)*2*r0*rho_f));
    A0=4*a*r0/(rho_s*c0^2*dx^4);
    B0=2*b*r0/(rho_s*c0^2*dx^2);
    C0=(E*h/((1-nu^2)*r0^2))*r0/(rho_s*c0^2);
    H0=h*r0/(c0^2*dt^2);
    M0=rho_f/rho_s;
    D0=dx/(dt*c0);
    U0=u0/c0;
    mu4=plotMass(theta,sigma(k,:),A0,B0,C0,D0,H0,M0,U0);
    f=figure('WindowStyle','docked','PaperUnits','normalized','PaperPositionMode','manual','PaperPosition',[0.1 0.1 0.8 0.8],'PaperOrientation','landscape');
    hold on;
    axis([xMin xMax yMin yMax]);
    xlabel('\vartheta','FontSize',fontSize);
    ylabel('\mu','FontSize',fontSize);
    set(gca,'XTick',xMin:(xMax-xMin)/4:xMax,'XTickLabel',{' ',' ',' ',' ',' '},'YTick',[10^-6 10^-4 10^-2 10^-0 10^2],'LineWidth',lineWidth,'FontSize',fontSize,'Box','on','YScale','log');
    text(0, tickPosition,'0','FontSize',fontSize);
    text(pi/4, tickPosition,'\pi/4','FontSize',fontSize);
    text(pi/2, tickPosition,'\pi/2','FontSize',fontSize);
    text(3*pi/4, tickPosition,'3\pi/4','FontSize',fontSize);
    text(pi, tickPosition,'\pi','FontSize',fontSize);
    plot(theta(1:plotstep:end),mu1(1:plotstep:end),'ks','LineWidth',lineWidth,'MarkerSize',markerSize);
    plot(theta(1:plotstep:end),mu2(1:plotstep:end),'ko','LineWidth',lineWidth,'MarkerSize',markerSize);
    plot(theta(1:plotstep:end),mu3(1:plotstep:end),'k^','LineWidth',lineWidth,'MarkerSize',markerSize);
    plot(theta(1:plotstep:end),mu4(1:plotstep:end),'kv','LineWidth',lineWidth,'MarkerSize',markerSize);
    plot(theta,mu1,'k-','LineWidth',lineWidth,'MarkerSize',markerSize);
    plot(theta,mu2,'k-','LineWidth',lineWidth,'MarkerSize',markerSize);
    plot(theta,mu3,'k-','LineWidth',lineWidth,'MarkerSize',markerSize);
    plot(theta,mu4,'k-','LineWidth',lineWidth,'MarkerSize',markerSize);
    plot([0 pi],[1 1],'k:','LineWidth',lineWidth/2,'MarkerSize',markerSize);
    l=legend(['\tau N = ' num2str(dt1*u0/dx)],['\tau N = ' num2str(dt2*u0/dx)],['\tau N = ' num2str(dt3*u0/dx)],['\tau N = ' num2str(dt4*u0/dx)]);
    set(l,'Box','off');
    set(gca,'box','on','FontSize',fontSize);
    hold off;
    print(f,'-deps','-r2400 -zbuffer',['ErrorAmplificationTheta' discretization{k} 'NoDamping']);
end;

% variable tau
xMin = 10^-5;
xMax = 10^-0;
yMin = 0;
yMax = 6;
steps=10^5;
a=0;
b=0;
E=300000.0;
h=0.001;
nu=0.4;
u0=0.1;
r0=0.005;
dx=0.0005;
N=100;
rho_f=1000.0;
rho_s=1200.0;
beta=1.0/4.0;
sigma=[beta 1.0];
theta=0:(pi/N):(pi-pi/N);
output=zeros(1,steps);
for i=1:steps
	dt=5e-6*i;
    c0=sqrt(E*h/((1-nu^2)*2*r0*rho_f));
    A0=4*a*r0/(rho_s*c0^2*dx^4);
    B0=2*b*r0/(rho_s*c0^2*dx^2);
    C0=(E*h/((1-nu^2)*r0^2))*r0/(rho_s*c0^2);
    H0=h*r0/(c0^2*dt^2);
    M0=rho_f/rho_s;
    D0=dx/(dt*c0);
    U0=u0/c0;
    mu=plotMass(theta,sigma,A0,B0,C0,D0,H0,M0,U0);
    unst=(mu > 1);
    unst=find(unst);
    input(i)=dt*u0/(dx*N);
    output(i)=size(unst,2);
end;
f=figure('WindowStyle','docked','PaperUnits','normalized','PaperPositionMode','manual','PaperPosition',[0.1 0.1 0.8 0.8],'PaperOrientation','landscape');
hold on;
axis([xMin xMax yMin yMax]);
xlabel('\tau','FontSize',fontSize);
ylabel('Number of unstable modes','FontSize',fontSize);
set(gca,'XTick',[10^-5 10^-4 10^-3 10^-2 10^-1 10^0],'LineWidth',lineWidth,'FontSize',fontSize,'Box','on','XScale','log');
plot(input,output,'k-','LineWidth',lineWidth,'MarkerSize',markerSize);
plot([0.1/N 0.1/N],[yMin yMax],'k:','LineWidth',lineWidth/2,'MarkerSize',markerSize);
plot([1.0/N 1.0/N],[yMin yMax],'k:','LineWidth',lineWidth/2,'MarkerSize',markerSize);
set(gca,'box','on','FontSize',fontSize);
hold off;
print(f,'-deps','-r2400 -zbuffer','UnstableModesTauEulerNewmarkNoDamping');

system('for file in *.eps; do ps2pdf14 $file; done');
system('rm *.eps');


==> appendices/changes/plotEffKappa.m <==
% Returns the number of unstable frequencies of the iterative coupling for a 
% given combination of parameters.
function unstFreq = plotEffKappa(g1,g2,g3,g4,tau,N,Kmin,Kstep,Kmax)

kappa = Kmin:Kstep:Kmax;
unstFreq = zeros(1,length(kappa));
for i = 1:length(kappa)
    ampl = plotStab(g1,g2,g3,g4,tau,kappa(i),N,N);
    unst = (ampl > 1);
    unstStep = find(unst);
    unstFreq(i) = size(unstStep,2);
end;


==> appendices/changes/plotEffN.m <==
% Returns the number of unstable frequencies of the iterative coupling for a 
% given combination of parameters.
function unstFreq = plotEffN(g1,g2,g3,g4,tau,kappa,Nmax)

unstFreq = zeros(1,Nmax);
for N = 1:Nmax
    ampl = plotStab(g1,g2,g3,g4,tau,kappa,N,N);
    unst = (ampl > 1);
    unstStep = find(unst);
    unstFreq(N) = size(unstStep,2);
end;

==> appendices/changes/plotEffTau.m <==
% Returns the number of unstable frequencies of the iterative coupling for a 
% given combination of parameters.
function unstFreq = plotEffTau(g1,g2,g3,g4,kappa,N,Tmin,Tstep,Tmax)

tau = Tmin:Tstep:Tmax;
unstFreq = zeros(1,length(tau));
for i = 1:length(tau)
    ampl = plotStab(g1,g2,g3,g4,tau(i),kappa,N,N);
    unst = (ampl > 1);
    unstStep = find(unst);
    unstFreq(i) = size(unstStep,2);
end;


==> appendices/changes/plotMass.m <==
function [mu,mu1,mu2]=plotMass(theta,sigma,A0,B0,C0,D0,H0,M0,U0)
alpha=0;
A=2*D0/sigma(2)+2*1i*U0*sin(theta);
B=1i*sin(theta);
C=2*alpha*(cos(theta)-1);
D=2*D0/sigma(2)*U0+2*1i*U0^2*sin(theta);
E=D0/sigma(2)+U0*(1+1i*sin(theta)-exp(-1i*theta));
F=1i*sin(theta);
G=M0./(H0/sigma(1)+A0*(cos(theta)-1).^2-B0*(cos(theta)-1)+C0);
mu1=G;
mu2=(A.*E-B.*D)./(C.*E+B.*F);
mu=abs(mu1.*mu2);


==> appendices/changes/plotPrep.m <==
% Prepare to make a plot.
h=figure('WindowStyle','docked','PaperUnits','normalized','PaperPositionMode','manual','PaperPosition',[0.1 0.1 0.8 0.8],'PaperOrientation','landscape');
hold on;
axis([xMin xMax yMin yMax]);
xlabel('\vartheta','FontSize',fontSize);
ylabel('\mu','FontSize',fontSize);
set(gca,'XTick',xMin:(xMax-xMin)/4:xMax,'XTickLabel',{' ',' ',' ',' ',' '},'YTick',[1e-8 1e-6 1e-4 1e-2 1e0 1e2],'LineWidth',lineWidth,'FontSize',fontSize,'Box','on','YScale','log');
text(0, tickPosition,'0','FontSize',fontSize);
text(pi/4, tickPosition,'\pi/4','FontSize',fontSize);
text(pi/2, tickPosition,'\pi/2','FontSize',fontSize);
text(3*pi/4, tickPosition,'3\pi/4','FontSize',fontSize);
text(pi, tickPosition,'\pi','FontSize',fontSize);


==> appendices/changes/plotStab.m <==
% Returns the stability of the iterative coupling for a given combination of
% parameters.
function rho = plotStab(g1,g2,g3,g4,tau,kappa,N,steps)

% Parameters.
U0=1/kappa;
D0=U0/(N*tau);
beta=0;

% Calculation of the stability.
rho=zeros(1,steps);
for n=1:steps
    theta=(n-1)/(steps-1)*pi;
    if (g1 || g2 || g3 || g4)
        a = D0+U0*(1i*sin(theta)+1-exp(-1i*theta));
        b = -U0^2*(1-exp(-1i*theta))*1i*sin(theta)-a*D0-(sin(theta))^2+2*a*beta*(cos(theta)-1);
        c = g1*a*D0+g2*a*U0*1i*sin(theta)-g3*D0*U0*1i*sin(theta)+g4*U0^2*(sin(theta))^2+(sin(theta))^2-2*a*beta*(cos(theta)-1);
        if (abs(c) > 1.0e-10)
            rho(1,n)=abs(1+b/c);
        else
            rho(1,n)=Inf;
        end;
    else
        a = (tau*N)^2*(1-exp(-1i*theta))*1i*sin(theta)-(tau*N)*(1+1i*sin(theta)-exp(-1i*theta))-1;
        b = (tau*N)^2*(sin(theta))^2;
        if (abs(b) > 1.0E-10)
            rho(1,n) = 1/kappa^2*abs(a/b);
        else
            rho(1,n) = Inf;
        end;
    end;
end;

